Detecting embedded surfaces using finite quotients

We give conditions on a Haken hyperbolic rational homology three sphere that imply that any other 3-manifold with profinitely equivalent fundamental group must also be Haken. In the appendix, we show that a regular finite-sheeted cover of an aspherical integral homology three-sphere with positive first Betti number must have first Betti number at least four. We also show that this lower bound is sharp.

==> Auxiliary_Functions.py <==
from multiprocessing import Process, Queue

def find_nth_occurrence(str, char, n):
    """
    Find the index of the nth occurrence of char in str
    Input:  A string str, a char and, a positive integer n
    Output: The index in the str of the nth occurrence of char
    """
    start = str.find(char)
    while start >= 0 and n > 1:
        start = str.find(char, start + len(char))
        n -= 1
    return start

# Define some auxiliary functions to compute ideal of character variety and dimension with time out.
def worker(func, args, queue):
    try:
        result = func(*args)
        queue.put(("result", result))
    except Exception as e:
        queue.put(("error", e))


def run_with_timeout(func, *args, timeout):
    queue = Queue()
    process = Process(
        target=worker,
        args=(func, args, queue)
    )

    process.start()
    process.join(timeout)

    if process.is_alive():
        process.terminate()
        process.join()
        raise TimeoutError(f"Function exceeded {timeout} seconds")

    status, value = queue.get()
    if status == "error":
        raise value
    return value

==> Filter_QHS.py <==
import snappy
from Auxiliary_Functions import *

# The names of the input and output files for these computations.
# The file "Haken_List.txt" contains all Haken 3-manifolds found in the Hodgson Weeks census.
INITIAL_HAKEN_FILE = "Haken_List.txt"

# The file "Haken_QHS_List.txt" contains all Haken QHS in "Haken_List.txt"
HAKEN_QHS_FILE = "Haken_QHS_List.txt"

FINAL_FILE_NAME = "HakenQHS_Dihedral_Data.md"

def read_name(file_name):
    """
    Input:  The name of the file containing a list of 3-manifolds (of any kind)
    Output: The list of name of 3-manifolds from the file
    """
    with open(file_name, 'r') as open_file:
        content = open_file.readlines() # read the content as a list of strings

    mfld_list = []
    for name in content:
        if name.find("\n") != -1:
            mfld_list.append(name[:name.find("\n")])
        else:
            mfld_list.append(name)
    return mfld_list

def is_QHS3(name):
    """
    The function test if an orientable closed 3-manifold is a QHS by computing the first betti number
    Input:  The name of a 3-manifold from the census. Assume that the 3-manifold is orientable
    Output: True if the first betti number of the manifold is 0 and False otherwise
    """
    M = snappy.Manifold(name)
    return M.homology().betti_number() == 0


def filter_QHS3(file_name):
    """
    Given a list of closed orientable 3-manifolds, filter out a list of QHS
    Input:  The name of the file containing the list of 3-manifolds from the census. Assume they are all orientable
    Output: The list of names of 3-manifolds from the file_name that are QHS3.
    """
    mfld_list = read_name(file_name)

    return [name for name in mfld_list if is_QHS3(name)]


def write_QHS(file_name):
    """
    Starting from the list of 3-manifold in "Haken_List.txt" filter out QHS, write to the file and return the count of QHS
    Input:  The name of the file containing the list of 3-manifolds from the census. Assume they are all orientable
    Output: The list of names of 3-manifolds from the file_name that are QHS3 and return the total number of QHS
    """
    mfld_list = read_name(file_name)
    count = 0

    # Ensuring that the file is empty to begin with
    with open(HAKEN_QHS_FILE, "w") as open_file:
        pass

    with open(HAKEN_QHS_FILE, "a") as open_file:
        for name in mfld_list:
            if is_QHS3(name):
                count += 1
                open_file.write(name + "\n")
    print("There are", count, "Haken QHS.")

# Write the name of all QHS in the text file Haken_QHS_List.txt
write_QHS(INITIAL_HAKEN_FILE)


==> Finite_Dihedral_Test.py <==
import snappy
from Auxiliary_Functions import *
from Filter_QHS import *

UPPER_BOUND = 12 # This parameter is optimal in the sense that there is no new example ruled out up to 100.

def has_all_finite_dihedral_quotients(name,upper_bound):
    """
    This function tests if the fundamental group of a manifold has all finite dihedral quotients of order 2p for all p less than upper_bound.
    Input:  The SnapPy name of the manifold and the upper bound of the prime p for which the test is performed.
    Output: True if the fundamental group of the manifold has all finite dihedral quotients of order 2p for all num_primes initial primes p.
    """
    # Initialize the manifold and its fundamental group
    M = snappy.Manifold(name)
    G = M.fundamental_group()

    # Convert the snappy output to gap
    G_as_gap_string = G.gap_string()
    Ggap = gap(G_as_gap_string)


    check = True
    for p in primes(1,upper_bound):
        if check == True:
            D = DihedralGroup(p) # The dihedral group of order 2p
            try:
                epi_to_D = Ggap.GQuotients(D) # Compute all epimorphisms from G to D
                check = check and (len(epi_to_D) > 0)
            except RuntimeError:
                check = True
    return check

def finite_dihedral_test(file_name):
    # Initialize the list of QHS
    qhs_list = read_name(file_name)

    # Write heading of the table
    with open(HAKEN_QHS_DIHEDRAL_FILE, "w") as open_file:
        open_file.write("| Name | Finite Dihedral Test | Double Cover Test | Search Epimorphism |\n|---|---|---|---|\n")

    # Initialize the count of QHS for which the test rules OUT the infinite dihedral quotient
    count = 0
    for name in qhs_list:
        if has_all_finite_dihedral_quotients(name, UPPER_BOUND) == False:
            # if there is a finite dihedral quotient missing, write "No"
            count += 1
            with open(HAKEN_QHS_DIHEDRAL_FILE, "a") as open_file:
                open_file.write("| " + name + " | No | | |\n")
        else:
            # if we see all finite dihedral quotients up to the range, write "Maybe"
            with open(HAKEN_QHS_DIHEDRAL_FILE, "a") as open_file:
                open_file.write("| " + name + " | Maybe | | |\n")
    print("There are", count, "QHS without finite dihedral quotient of order 2p for p <", UPPER_BOUND, ".\n" )


==> Infinite_Dihedral_Quotient.py <==
import snappy
from Auxiliary_Functions import *
from Filter_QHS import *

# The file "HakenQHS_Dihedral_Data.md" contains the result of testing for infinite dihedral quotients
HAKEN_QHS_DIHEDRAL_FILE = "HakenQHS_Dihedral_Data.md"

def write_QHS_Dihedral_data(input_file, output_file):
    """
    Read the content of "Haken_QHS_List.txt" and write it to "Haken_QHS_Dihedral_Data.md
    Input:  HAKEN_QHS_FILE
    Output: HAKEN_QHS_DIHEDRAL_FILE
    """
    # Read the list of manifolds from file_name
    mfld_list = read_name(input_file)

    # Write the table heading
    with open(output_file, "w") as open_file:
        open_file.write("| Name | Double Cover Test | Search Epimorphism |\n|---|---|---|\n")

    with open(output_file, "a") as open_file:
        for name in mfld_list:
            open_file.write("| " + name + " | | |\n")

    print("There are", len(mfld_list), "Haken QHS.")

def sum_b1_deg2cover(name):
    """
    Input:  The name of a 3-manifold
    Output: The sum of the betti number of all degree two cover
    """
    # Initialize M and compute all of its degree 2 covers
    M = snappy.Manifold(name)
    cov2 = M.covers(2)

    # compute the sum of b1 of all degree 2 cover of M
    sum_b1 = 0
    if len(cov2) > 0:
        for N in cov2:
            sum_b1 += N.homology().betti_number()
    return sum_b1

def is_pos_b1_deg2cover(name):
    """
    The function tests if the manifold has positive sum of the first betti number of all double covers
    """
    return sum_b1_deg2cover(name) > 0

def write_double_cover_test(file_name):
    """
    The function performs the double cover test which checks if the sum of the first betti number in all double covers is positive. The function outputs the result of the test in the file HakenQHS_Dihedral_Data.md
    """
    # read the content of HAKEN_QHS_DIHEDRAL_FILE
    with open(file_name, "r") as open_file:
        original_content = open_file.readlines()

    # read the content of the first column which contains the names of QHS
    qhs_list = [line[find_nth_occurrence(line," ",1)+1:find_nth_occurrence(line," ",2)] for line in original_content[2:]]

    # Write heading of the table. The content of the file is overwritten here
    with open(file_name, "w") as open_file:
        open_file.write("| Name | Double Cover Test | Search Epimorphism |\n|---|---|---|\n")

    count = 0
    for name in qhs_list:
        index_of_name = qhs_list.index(name)
        line = original_content[index_of_name+2]
        index_of_col = find_nth_occurrence(line,"|",2)
        if is_pos_b1_deg2cover(name) == False:
            count += 1
            with open(file_name, "a") as open_file:
                open_file.write(line[:index_of_col+2] + "No" + line[index_of_col+1:])
        else:
            with open(file_name, "a") as open_file:
                open_file.write(line[:index_of_col+2] + "Maybe" + line[index_of_col+1:])

    print("There are", count, "QHS ruled out by testing the double covers.\n")

# Now we use these functions to obtain a system equations over Z coming from letting a,b,c be f(x) = ma * x + va, g(x) = mb * x + vb, h(x) = mc * x + vc

def evaluate_Z2_hom(word,hom):
    """
    Given a word in a,b,A,B or in a,b,c,A,B,C and a candidate homomorphism from a group G to {1,-1} compute the image of word under the homomorphism
    Input:  a string in a,b,A,B or in a,b,c,A,B,C for word and a list of 2 or 3 elements each is either 1 or -1 representing the image of a,b or c under the candidate homorphism
    Output: Either 1 or -1
    """
    prod = 1
    for letter in word:
        if letter == "a" or letter == "A":
            prod = prod * hom[0]
        elif letter == "b" or letter == "B":
            prod = prod * hom[1]
        elif letter == "c" or letter == "C":
            prod = prod * hom[2]
    return prod

def eval_rel_Z2_hom(relations,hom):
    return [evaluate_Z2_hom(word,hom) for word in relations]

def candidate_Z2_hom(num_generators):
    """
    Return a list of list of candidate homomorphism from a 2- or 3- generated group to the multiplicative group {1,-1}
    """
    if num_generators == 2:
        return [[1,1],[1,-1],[-1,1],[-1,-1]]
    elif num_generators == 3:
        return [[1,1,1],[1,1,-1],[1,-1,1],[1,-1,-1],[-1,1,1],[-1,1,-1],[-1,-1,1],[-1,-1,-1]]

def check_relations_Z2_hom(relations,hom):
    check = True
    for word in relations:
        check = check and evaluate_Z2_hom(word,hom) == 1
    return check

def find_Z2_hom(name):
    """
    Return the list of homomorphisms from a 2- or 3- generated group to the multiplicative group {1,-1}
    """
    # Compute the fundamental group of the manifold given by name
    M = snappy.Manifold(name)
    G = M.fundamental_group()

    # Extract the list of relators
    relations = G.relators()
    num_generators = len(G.generators())

    # Returns the homomorphism if all relations are satisfied
    return [hom for hom in candidate_Z2_hom(num_generators) if check_relations_Z2_hom(relations,hom)]

def word_equation(word,hom):
    """
    Compute the equation defined by word given a homomorphism to the multiplicative group {1,-1}
    Input:  A word in "a,b,A,B" or "a,b,c,A,B,C" and a candidate homomorphism given as a list of two or three numbers
    Output: A list of coefficients of the equation defined by requiring that word get sent to the identity affine map of the line. In particular, the translation part of the image of word has to be zero. 
    """
    prod = 1

    # coeff_* denotes the translation of * as an affine map on the real line.
    coeff_a = 0
    coeff_b = 0
    coeff_c = 0
    for letter in word[::-1]:
        if letter == "a":
            coeff_a = coeff_a + prod
            prod = prod * hom[0]
        elif letter == "A":
            coeff_a = coeff_a - hom[0] * prod
            prod = prod * hom[0]
        if letter == "b":
            coeff_b = coeff_b + prod
            prod = prod * hom[1]
        elif letter == "B":
            coeff_b = coeff_b  - hom[1] * prod
            prod = prod * hom[1]
        if letter == "c":
            coeff_c = coeff_c + prod
            prod = prod * hom[2]
        elif letter == "C":
            coeff_c = coeff_c  - hom[2] * prod
            prod = prod * hom[2]
    if len(hom) == 2:
        return [coeff_a, coeff_b]
    elif len(hom) == 3:
        return [coeff_a, coeff_b, coeff_c]

def relations_equation(relations, hom):
    """
    Given a homomorphism hom to the multiplicative group {1,-1} and a list of relations as words in "a,b,A,B" or "a,b,c,A,B,C"
    Returns the coefficient matrix of coefficients of the linear system imposed by the group relations to get a group homomorphism to the infinite dihedral group viewed as a sugbroup of the affine maps on the real line.
    """
    return [word_equation(word,hom) for word in relations]

def system_equations(name):
    """
    Given the name of a 3-manifold 
    Returns the matrix of coefficients of the linear system imposed by the group relations to get a group homomorphism to the infinite dihedral group viewed as a sugbroup of the affine maps on the real line.
    """
    M = snappy.Manifold(name)
    G = M.fundamental_group()
    relations = G.relators()
    Z2_hom = find_Z2_hom(name)
    return [relations_equation(relations, hom) for hom in Z2_hom]

def substitute(word,hom):
    """
    Compute the image of a word in "a,b" or "a,b,c" under a candidate homomorphism
    Input: A word in "a,b,A,B" or "a,b,c,A,B,C" and a candidate homomorphism given as a list of two strings or three strings
    Output: The image of word under the homomorphism
    """
    new_word = ""
    for letter in word:
        if letter == "a":
            new_word += hom[0]
        elif letter == "A":
            new_word += hom[0][::-1]
        elif letter == "b":
            new_word += hom[1]
        elif letter == "B":
            new_word += hom[1][::-1]
        elif letter == "c":
            new_word += hom[2]
        elif letter == "C":
            new_word += hom[2][::-1]
    return new_word

def sub_relation(relations,hom):
    """
    Input: A list of relations and a candidate homomorphism
    Output: A list of images of the relations under the homorphism
    """
    return [substitute(word,hom) for word in relations]

def reduce_dihedral(word):
    """
    Input: A word in "x,y"
    Output: A reduced word in the infinite dihedral group
    """
    while word.find('xx') != -1 or word.find('yy') != -1:
        if word.find('xx') != -1:
            index = word.find('xx')
            word = word[:index] + word[index + 2:]
        if word.find('yy') != -1:
            index = word.find('yy')
            word = word[:index] + word[index + 2:]
    return word

def s3_permute(tup):
    a = tup[0]
    b = tup[1]
    c = tup[2]
    return [[a,b,c],[a,c,b],[b,a,c],[b,c,a],[c,a,b],[c,b,a]]

def candidate_hom(num_generators):
    """
    Input:  The number of generators of the group which is either 2 or 3
    Output: The list candidate homomorphisms from the group to the infinite dihedral group. The output for the 3-generated case is determined by finding homomorphism obtained by solving linear systems coming the relations of groups from the list of Haken QHS. 
    """
    if num_generators == 2:
        return [["x","y"],["x","xy"],["xy","x"]]
    else:
        return [["x","y",""],["x","","y"],["","x","y"],["x","xy",""],["x","","xy"],["","x","xy"],["xy","x",""],["xy","","x"],["","xy","x"]] + [["x","x","y"],["x","y","x"],["y","x","x"]] + [["x","y","xy"],["x","xy","y"],["y","x","xy"],["y","xy","x"],["xy","x","y"],["xy","y","x"]] + [["x","y","yx"],["x","yx","y"],["y","x","yx"],["y","yx","x"],["yx","x","y"],["yx","y","x"]] + [["x","x","xy"],["x","xy","x"],["xy","x","x"]] + [["x","xy","xy"],["xy","x","xy"],["xy","xy","x"]] + [["x","xy","yx"],["x","yx","xy"],["xy","x","yx"],["xy","yx","x"],["yx","x","xy"],["yx","xy","x"]] + [["y","yxyxy","x"]] + s3_permute(["x","xy","yxyx"]) + s3_permute(["x","yxyx","yx"]) + s3_permute(["xy","yxy","x"]) + s3_permute(["x","xy","xyxy"]) + s3_permute(["x","y","xyxy"]) + s3_permute(["x","y","yxyx"]) + s3_permute(["x","y","yxy"]) + s3_permute(["x","y","yxyxy"])

def is_trivial(word):
    """
    Input: A word
    Output: True if the word is empty False otherwise
    """
    if len(word) == 0:
        return True
    else:
        return False

def is_relations_hold(hom_relations):
    """
    Input: the set relations after applying the homomorphism
    Output: True if all relations are trivial
    """
    check = True
    for word in hom_relations:
        check = check and is_trivial(reduce_dihedral(word))
    return check

def is_Dinfty_quotient(name):
    """
    Input:  The name of the 3-manifold 
    Output: True if the manifold admits an infinite dihedral quotient coming from one of the homomorphism from hom_list and False otherwise.
    """
    # Compute the fundamental group and relatos
    M = snappy.Manifold(name)
    G = M.fundamental_group()
    relations = G.relators()

    # Initialize a list of candidate homomorphism depending of the number of generators of the fundamental group
    num_generators = len(G.generators())
    hom_list = candidate_hom(num_generators)
    check = False
    if num_generators == 2:
        for hom in hom_list:
            hom_relations = sub_relation(relations,hom)
            check = check or is_relations_hold(hom_relations)
        return check
    elif num_generators == 3:
        for hom in hom_list:
            hom_relations = sub_relation(relations,hom)
            check = check or is_relations_hold(hom_relations)
        if check:
            return check
        else:
            return None


def search_homomorphism(file_name):
    # read the content of HAKEN_QHS_DIHEDRAL_FILE
    with open(file_name, "r") as open_file:
        original_content = open_file.readlines()

    qhs_list = [line[find_nth_occurrence(line, " ", 1) + 1:find_nth_occurrence(line, " ", 2)] for line in
                original_content[2:]]

    # Write heading of the table. The content of the file is overwritten here
    with open(file_name, "w") as open_file:
        open_file.write("| Name | Double Cover Test | Search Epimorphism |\n|---|---|---|\n")

    count = 0
    num_three_generated = 0
    remaining_cases = []
    for name in qhs_list:
        index_of_name = qhs_list.index(name)
        line = original_content[index_of_name + 2]
        # Find the index of the 4th column separation character "|"
        index_of_col = find_nth_occurrence(line, "|", 3)
        if is_pos_b1_deg2cover(name) > 0:
            if is_Dinfty_quotient(name) == False:
                with open(file_name, "a") as open_file:
                    open_file.write(line[:index_of_col + 2] + "No" + line[index_of_col + 1:])
                count += 1
            elif is_Dinfty_quotient(name) == True:
                with open(file_name, "a") as open_file:
                    open_file.write(line[:index_of_col + 2] + "Yes" + line[index_of_col + 1:])
            elif is_Dinfty_quotient(name) == None:
                with open(file_name, "a") as open_file:
                    open_file.write(line[:index_of_col + 2] + "Maybe" + line[index_of_col + 1:])
                num_three_generated += 1
                remaining_cases.append(name)
        else:
            with open(file_name, "a") as open_file:
                open_file.write(line[:index_of_col + 2] + "No D_inf quotient" + line[index_of_col + 1:])

    print("There are", count, " additional QHS ruled out by searching for homomorphisms.")
    print("There are", num_three_generated, " 3-generated QHS left to test.")
    return remaining_cases

write_QHS_Dihedral_data(HAKEN_QHS_FILE,HAKEN_QHS_DIHEDRAL_FILE)
write_double_cover_test(HAKEN_QHS_DIHEDRAL_FILE)
search_homomorphism(HAKEN_QHS_DIHEDRAL_FILE)


==> SL2C_Char_Var_Dim.py <==
from Auxiliary_Functions import *

import snappy

from Filter_QHS import *

EQUATION_DATA = "Equation_Data.md"
CHAR_VAR_DATA = "Char_Var_Data.md"

def SL2_char_var_ideals(name):
    """
    Input:  The name of a manifold from the Hodgson Weeks census
    Output: The dimension of the SL2C character variety of the manifold
    """
    M = snappy.Manifold(name)
    G = M.fundamental_group()
    I = G.character_variety_vars_and_polys("as_ideals")
    return I

def write_eqn_data(input_file):
    """
    From the list of QHS, try to compute the ideal defining the character variety of the manifold with a timeout of 5 second
    Input:  The input file contains the names of a manifold on each line
    output: None. Write the defining ideal to EQUATION_DATA or "Equation computation timed out"
    """
    # Read the names of manifolds in the input file
    qhs_list = read_name(input_file)

    # Write the headings in the equation files:
    with open(EQUATION_DATA, "w") as eqn_file:
        eqn_file.write("| Name | Equation |\n|---|---|\n")

    count = 0
    for name in qhs_list:
        print(name)
        char_var_ideal = "Equation computation timed out"
        try:
            char_var_ideal = run_with_timeout(SL2_char_var_ideals,name, timeout=5)
            count += 1
            with open(EQUATION_DATA, "a") as eqn_file:
                eqn_file.write("| " + name + " | " + str(char_var_ideal) + " |\n")
        except TimeoutError as e:
            with open(EQUATION_DATA, "a") as eqn_file:
                eqn_file.write("| " + name + " | " + str(char_var_ideal) + " |\n")
            print("Equation computation timed out")
        except Exception as e:
            with open(EQUATION_DATA, "a") as eqn_file:
                eqn_file.write("| " + name + " | " + str(char_var_ideal) + " |\n")
            print("Equation computation timed out")

    print("Computed the character variety of", count, "manifold.")

# Write the result of computing the defining ideal of the SL2C-character variety in the Equation_Data.md file
write_eqn_data(HAKEN_QHS_FILE)

def SL2_char_var_dim(ideal_char):
    """
    Compute the dimension of the SL2C-character variety given the defining ideal
    """
    end_parenthesis_index = ideal_char.find(")")
    ideal = ideal_char[:end_parenthesis_index+1]
    ideal_input = ideal.replace("^","**")
    if ideal_char.find("Tc") == -1:
        # Initialize the ambient polynomial ring
        R.<Ta,Tb,Tab> = PolynomialRing(QQ,3)
        ideal = eval(ideal_input)
    elif ideal_char.find("Tc") != -1:
        # Initialize the ambient polynomial ring
        R.<Ta,Tb,Tc,Tab,Tac,Tbc,Tabc> = PolynomialRing(QQ, 7)
        ideal = eval(ideal_input)
    return ideal.dimension()

def write_dimension_data(file_name):
    # Read the content of EQUATION_DATA
    with open(file_name, "r") as open_file:
        original_content = open_file.readlines()

    # Read the names of the QHS and the equation in EQUATION_DATA create a hash table of {QHS:Equation} and a list of QHS
    eqn_table = {}
    qhs_list = []
    for line in original_content[2:]:
        name = line[find_nth_occurrence(line, "|", 1) + 2:find_nth_occurrence(line, "|", 2)-1]
        eqn  = line[find_nth_occurrence(line, "|", 2) + 2:find_nth_occurrence(line, "|", 3)-1]
        eqn_table[name] = eqn
        qhs_list.append(name)

    # Write the result of computing the character variety and the dimension in a single fule. 
    with open(CHAR_VAR_DATA, "w") as open_file:
        open_file.write("| Name | Equation | Dimension |\n|---|---|---|\n")

    count = 0
    count_one_dim = 0
    count_zero_dim = 0
    count_timeout = 0
    for name in qhs_list:
        print(name)
        ideal = eqn_table[name]
        if ideal == "Equation computation timed out":
            with open(CHAR_VAR_DATA, "a") as open_file:
                open_file.write("| " + name + " | Equation computation timed out | None |\n")
            print(ideal)
        else:
            dimension = "Dimension timed out"
            try:
                dimension = run_with_timeout(SL2_char_var_dim,ideal, timeout=5)
                count += 1
            except TimeoutError as e:
                print("Dimension timed out")

            with open(CHAR_VAR_DATA, "a") as open_file:
                open_file.write("| " + name + " | Yes | " + str(dimension) + " |\n")

            if dimension == 1:
                count_one_dim += 1
            elif dimension == 0:
                count_zero_dim += 1
            elif dimension == "Dimension timed out":
                count_timeout += 1

    print("Computed the dimension of", count, "character variety.")
    print("There are", count_one_dim, "examples with one-dimensional character variety.")
    print("There are", count_zero_dim, "examples with zero-dimensional character variety.")
    print("There are", count_timeout, "examples timed out.")

write_dimension_data(EQUATION_DATA)







==> main.py <==
from Auxiliary_Functions import find_nth_occurrence

with open("HakenQHS_Dihedral_Data.md", "r") as dihedral_file:
    dihedral_data = dihedral_file.readlines()[2:]

with open("Char_Var_Data.md", "r") as variety_file:
    variety_data = variety_file.readlines()[2:]

with open("Haken_QHS_Data.md", "w") as summary_file:
    summary_file.write("| Name | Dihedral Quotient | Ideal | Dimension |\n|---|---|---|---|\n")

for line in dihedral_data:

    # Record the name of the manifold
    name_start_index = find_nth_occurrence(line,"|", 1)
    name_end_index = find_nth_occurrence(line,"|", 2)
    name = line[name_start_index+2:name_end_index-1]

    # Record the result of the dihedral test
    dihedral_start_index = find_nth_occurrence(line,"|", 3)
    dihedral_end_index = find_nth_occurrence(line,"|", 4)

    if line[dihedral_start_index+2:dihedral_end_index-1] == "No D_inf quotient":
        dihedral_result = "No"
    elif line[dihedral_start_index+2:dihedral_end_index-1] == "Yes":
        dihedral_result = "Yes"


    # Find the line in the variety data
    variety_line = variety_data[dihedral_data.index(line)]


    # Record the result of the ideal computation
    ideal_start_index = find_nth_occurrence(variety_line, "|", 2)
    ideal_end_index = find_nth_occurrence(variety_line, "|", 3)
    ideal_result = variety_line[ideal_start_index + 2:ideal_end_index-1]

    # Record the result of the dimension computation
    dim_start_index = find_nth_occurrence(variety_line, "|", 3)
    dim_end_index = find_nth_occurrence(variety_line, "|", 4)
    dim_result = variety_line[dim_start_index + 2:dim_end_index - 1]


    with open("Haken_QHS_Data.md", "a") as summary_file:
        summary_file.write("| " + name + " | " + dihedral_result + " | " + ideal_result + " | " + dim_result + " |\n")


